gazel: Supporting Source Code Edits in Eye-Tracking Studies

Eye tracking tools are used in software engineering research to study various software development activities. However, a major limitation of these tools is their inability to track gaze data for activities that involve source code editing. We present a novel solution to support eye tracking experiments for tasks involving source code edits as an extension of the iTrace community infrastructure. We introduce the iTrace-Atom plugin and gazel -- a Python data processing pipeline that maps gaze information to changing source code elements and provides researchers with a way to query this dynamic data. iTrace-Atom is evaluated via a series of simulations and is over 99% accurate at high eye-tracking speeds of over 1,000Hz. iTrace and gazel completely revolutionize the way eye tracking studies are conducted in realistic settings with the presence of scrolling, context switching, and now editing. This opens the doors to support many day-to-day software engineering tasks such as bug fixing, adding new features, and refactoring.

==> use-resize-observer.ts <==
import {
  ResizeObserverConsumer,
  ResizeObserverContext,
} from "./ResizeObserverContext";
import { useCallback, useContext, useEffect, useRef, useState } from "react";
import { useCallbackRef } from "../shared/hooks";

export interface Size {
  height: number;
  width: number;
}
export interface UseResizeObserverProps<T extends HTMLElement> {
  ref?: React.MutableRefObject<T | null | undefined>;
  onResize: ResizeObserverConsumer;
  opts?: ResizeObserverOptions;
}

/**
 * Uses ResizeObserverContext to hook into element resize events.
 *
 * @example
 *    const Component = () => {
 *      const ref  = useRef<HTMLElement|null>(null);
 *      useResizeObserver({ element: ref.current, onResize={(dims: DOMRect) => { // do something with it
 *       }}})
 *
 *      return (<div ref={ref}> </div>)
 *    };
 *
 * @param onResize
 * @param opts [ResizeObserverOptions]
 * @returns [currentRef, refCallback] currentRef - current value of the ref
 *                                    refCallback - this is the callback ref you need
 *                                                  to use with the target ReactElement.
 */
export const useResizeObserver = <T extends HTMLElement>({
  ref,
  onResize,
  opts = { box: "border-box" },
}: UseResizeObserverProps<T>) => {
  const { observe } = useContext(ResizeObserverContext);

  const cleanupRef = useRef<() => void>();

  const [, callbackRef] = useCallbackRef<T>((element) => {
    if (!observe) {
      throw new Error(
        "observe is null|undefined. Make sure you're using <ResizeObserverProvider> in your component tree above the component trying to use the context."
      );
    }
    // assuming useCallabckRef deals with element being equal
    // clean any older observed elements, and null values.
    if (ref) {
      ref.current = element;
    }

    if (cleanupRef.current) {
      cleanupRef.current();
      cleanupRef.current = undefined;
    }

    // observe the new element
    cleanupRef.current = observe(element, onResize, opts);
  });

  /**
   * on onmount we want to clean any remaining subscriptions
   */
  useEffect(
    () => () => {
      if (cleanupRef.current) {
        cleanupRef.current();
        cleanupRef.current = undefined;
      }
    },
    []
  );

  return callbackRef;
};

export interface UseElementSizeOpts<T extends HTMLElement> {
  ref?: React.MutableRefObject<T | undefined | null>;
  select?: (entry: Size) => number;
}
/**
 * Returns a callback ref and current dimensions (height, width) of the element.
 * Only triggers updates if the output of selector is different.
 *
 * @param ref
 */
export const useElementSize = <T extends HTMLElement>({
  ref,
  select,
}: UseElementSizeOpts<T>) => {
  const [dims, setDims] = useState<Size | number>();
  const lastReportedValue = useRef<Size | number>();
  const selectRef = useRef<UseElementSizeOpts<T>["select"]>(select);

  const onResize = useCallback(
    ({ contentRect: { height, width } }: ResizeObserverEntry) => {
      const size = { height, width };

      // the hook consumer could be using
      // a selector, or no selector
      const incomingValue = selectRef.current ? selectRef.current(size) : size;
      let shouldReport = false;
      if (lastReportedValue.current) {
        // if selector, we're probably comparing a number (either width or height)
        if (typeof incomingValue === "number") {
          shouldReport = !(incomingValue === lastReportedValue.current);
        } else {
          shouldReport = !(
            height === (lastReportedValue.current as Size).height &&
            width === (lastReportedValue.current as Size).width
          );
        }
      } else {
        shouldReport = true;
      }

      if (shouldReport) {
        setDims(incomingValue);
        lastReportedValue.current = incomingValue;
      }
    },
    []
  );

  const callbackRef = useResizeObserver({
    ref,
    onResize,
  });

  return { callbackRef, dims };
};

/**
 *
 * Returns the observe function of the current
 * ResizeObserver instance.
 */
export const useResizeObserverBase = () => {
  const { observe } = useContext(ResizeObserverContext);

  if (!observe) {
    throw new Error(
      "observe is null|undefined. Make sure you're using <ResizeObserverProvider> in your component tree above the component trying to use the context."
    );
  }
  return observe;
};

